Action Forecasting with Feature-wise Self-Attention

We present a new architecture for human action forecasting from videos. A temporal recurrent encoder captures temporal information of input videos while a self-attention model is used to attend on relevant feature dimensions of the input space. To handle temporal variations in observed video data, a feature masking techniques is employed. We classify observed actions accurately using an auxiliary classifier which helps to understand what has happened so far. Then the decoder generates actions for the future based on the output of the recurrent encoder and the self-attention model. Experimentally, we validate each component of our architecture where we see that the impact of self-attention to identify relevant feature dimensions, temporal masking, and observed auxiliary classifier. We evaluate our method on two standard action forecasting benchmarks and obtain state-of-the-art results.

==> plot.py <==
import matplotlib.pyplot as plt

PARAM = "masking" # beta or masking
	
plt.rcParams.update({'font.size': 16, 'figure.autolayout': True})

if PARAM == "beta":
	# Beta
	xs = ['0', '0.05', '0.1', '0.5', '1.0', '5.0']
	ys_bf = [21.08, 21.69, 21.71, 22.39, 21.99, 21.43] #breakfast
	ys_salads = [21.14, 22.51, 23.14, 25.59, 23.63, 23.50] # salads
else:
	# Masking Percentage
	xs = [0, 5, 10, 15, 20, 25]
	ys_bf = [21.49, 22.09, 22.39, 22.04, 21.95, 21.84]
	ys_salads = [23.22, 23.84, 23.09, 25.59, 24.30, 24.08]


plt.plot(xs, ys_bf, '-bo', label="Breakfast")
plt.plot(xs, ys_salads, '-ro', label="50Salads")
# plt.xticks(xs)

if PARAM == "beta":
	plt.xlabel('\u03B2') # Beta
else:
	plt.xlabel('Masking Percentage (%)')
plt.ylabel('Mean Accuracy (%)')

if PARAM == "beta":
	plt.title('Impact of \u03B2') # Impact of Beta
else:
	plt.title('Impact of Masking Percentage')


plt.legend()
# plt.show()
plt.savefig(PARAM+"-all")


